Computational Study of Trimer Self-Assembly and Fluid Phase Behavior

The fluid phase diagram of trimer particles composed of one central attractive bead and two repulsive beads was determined as a function of simple geometric parameters using flat-histogram Monte Carlo methods. A variety of self-assembled structures were obtained including spherical micelle-like clusters, elongated clusters and densely packed cylinders, depending on both the state conditions and shape of the trimer. Advanced simulation techniques were employed to determine transitions between self-assembled structures and macro- scopic phases using thermodynamic and structural definitions. Simple changes in particle geometry yield dramatic changes in phase behavior, ranging from macroscopic fluid phase separation to molecular-scale self- assembly. In special cases, both self-assembled, elongated clusters and bulk fluid phase separation occur simultaneously. Our work suggests that tuning particle shape and interactions can yield superstructures with controlled architecture.

==> recompile.sh <==
for b in trimer; do

rm *.aux
rm *.bbl

klist='plotconvtrp plotconvgb1'
#for k in $klist; do epstopdf ${k}.eps; done
#pdflatex ${b}
#bibtex ${b}
#pdflatex ${b}
#pdflatex ${b}

latex ${b}
bibtex ${b}
latex ${b}
latex ${b}
dvips -Ppdf ${b}.dvi
ps2pdf ${b}.ps

evince ${b}.pdf &

echo "make sure to capitalize Boltzmann!"

done

